Budget-Adaptive Routing: Skipping the Weak When the Strong Answers Anyway

Edge-cloud inference collaborations are often designed with a routing estimator that decides whether to offload each frame from weak models at the edge to stronger models in the cloud. Existing systems place the routing estimator after the weak detector, so the weak forward pass still runs even on frames that are later offloaded. In this paper, we argue that this weak-conditioned design can be suboptimal when the offload budget varies. First, we present a competitive weak-skipping estimator (0.153 GFLOPs, about 29x lighter than the weak detector at 4.49 GFLOPs) that extracts routing signal from raw pixels, outperforming the common after-weak placement weak-conditioned baselines. Second, we show that neither weak-skipping nor weak-conditioned placement dominates across the full operating curve, and we propose budget-adaptive routing, which selects between them by offload budget via two offline-tuned thresholds. On PASCAL VOC, our budget-adaptive router traces the upper accuracy envelope of both fixed placements across the operating range. Our method reduces per-frame latency by up to 19.1 ms (about 30% lower at rho = 0.9). Besides outperforming SOTA methods, it is surprisingly stronger than the strong model (+1.7 pp over the strong model's peak mAP) at some operating points with far less compute. Artifacts are available at https://github.com/ViGeng/bgt-ada

==> figstyle/gen.py <==
#!/usr/bin/env python3
"""Generate the LaTeX and matplotlib palette files from palette.toml.

Single source of truth: palette.toml. Run this after editing it:

    python gen.py

Writes (all stamped "DO NOT EDIT"):
  wgpalette.tex   -- \\definecolor block for wgstyle.sty
  wgpalette.py    -- color constants + widths + use_style() for matplotlib
  wgeng.mplstyle  -- shared rcParams

Requires Python >= 3.11 (tomllib). No third-party dependencies.
"""
import os
import tomllib

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = os.path.join(HERE, "palette.toml")

TEX_HEAD = (
    "%% GENERATED from palette.toml by gen.py -- DO NOT EDIT.\n"
    "%% Edit palette.toml and run: python gen.py\n"
    "%% Loaded by wgstyle.sty via \\input{<path>wgpalette}.\n"
)
PY_HEAD = (
    '"""GENERATED from palette.toml by gen.py -- DO NOT EDIT.\n\n'
    "Edit palette.toml and run: python gen.py\n"
    "Import as e.g. ``import wgpalette as wg`` then ``wg.use_style()`` and\n"
    "reference ``wg.TEAL``. ``use_style()`` applies wgeng.mplstyle.\n"
    '"""\n'
)
MPL_HEAD = "# GENERATED from palette.toml by gen.py -- DO NOT EDIT.\n"


def camel(name):
    return "wg" + name[:1].upper() + name[1:]


def main():
    with open(SRC, "rb") as f:
        p = tomllib.load(f)

    fills = p["fill"]
    curve = p["curve"]
    extra = p["extra"]
    widths = p["widths"]
    typ = p["type"]

    # ---- wgpalette.tex --------------------------------------------------
    tex = [TEX_HEAD]
    for name, c in fills.items():
        tex.append(
            f"\\definecolor{{{camel(name)}}}{{HTML}}{{{c['hex'].upper()}}}"
            f"\\definecolor{{{camel(name)}Bg}}{{HTML}}{{{c['bg'].upper()}}}"
            f"% {c['role']}"
        )
    tex.append("%% --- saturated line accents ---")
    for name, hex_ in curve.items():
        tex.append(f"\\definecolor{{{camel(name)}}}{{HTML}}{{{hex_.upper()}}}")
    tex.append("%% --- extras ---")
    for name, hex_ in extra.items():
        texname = "wgEdgeBg" if name == "edgebg" else camel(name)
        tex.append(f"\\definecolor{{{texname}}}{{HTML}}{{{hex_.upper()}}}")
    tex.append("\\colorlet{wgComment}{wgSlate}% muted algorithm-comment text")
    write(os.path.join(HERE, "wgpalette.tex"), "\n".join(tex) + "\n")

    # ---- wgpalette.py ---------------------------------------------------
    py = [PY_HEAD, "import os as _os", "", "try:", "    import matplotlib.pyplot as _plt",
          "except ImportError:  # palette is still usable without matplotlib",
          "    _plt = None", "", "# --- core hues (each with a light _BG tint) ---"]
    for name, c in fills.items():
        u = name.upper()
        py.append(f'{u} = "#{c["hex"].upper()}"  # {c["role"]}')
        py.append(f'{u}_BG = "#{c["bg"].upper()}"')
    py.append("")
    py.append("# --- saturated line accents ---")
    for name, hex_ in curve.items():
        py.append(f'{name.upper()} = "#{hex_.upper()}"')
    py.append("")
    py.append("# --- extras ---")
    for name, hex_ in extra.items():
        u = "EDGE_BG" if name == "edgebg" else name.upper()
        py.append(f'{u} = "#{hex_.upper()}"')
    py.append("")
    py.append("# --- venue column widths (inches) ---")
    for name, val in widths.items():
        py.append(f"{name.upper()} = {val}")
    py.append("")
    py.append('_MPLSTYLE = _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), "wgeng.mplstyle")')
    py.append("")
    py.append("")
    py.append("def use_style():")
    py.append('    """Apply the shared figure rcParams (wgeng.mplstyle)."""')
    py.append("    if _plt is None:")
    py.append('        raise ImportError("matplotlib is required for use_style()")')
    py.append("    _plt.style.use(_MPLSTYLE)")
    write(os.path.join(HERE, "wgpalette.py"), "\n".join(py) + "\n")

    # ---- wgeng.mplstyle -------------------------------------------------
    mpl = [MPL_HEAD,
           "font.family:        serif",
           "mathtext.fontset:   dejavuserif  # math in the serif body font, not sans",
           f"font.size:          {typ['font']}",
           f"axes.labelsize:     {typ['label']}",
           f"legend.fontsize:    {typ['legend']}",
           f"xtick.labelsize:    {typ['tick']}",
           f"ytick.labelsize:    {typ['tick']}",
           "axes.spines.top:    False",
           "axes.spines.right:  False",
           "axes.linewidth:     0.8",
           "axes.grid:          False",
           "grid.alpha:         0.16",
           "grid.linewidth:     0.5",
           "lines.linewidth:    1.9",
           "legend.frameon:     False",
           "legend.handlelength: 1.5",
           "legend.labelspacing: 0.3",
           "legend.borderpad:   0.3",
           "figure.dpi:         150",
           "savefig.dpi:        300",
           "savefig.bbox:       tight",
           "pdf.fonttype:       42  # embed TrueType, no Type-3 (camera-ready safe)",
           "ps.fonttype:        42"]
    write(os.path.join(HERE, "wgeng.mplstyle"), "\n".join(mpl) + "\n")


def write(path, text):
    with open(path, "w") as f:
        f.write(text)
    print(f"wrote {os.path.relpath(path, HERE)}")


if __name__ == "__main__":
    main()


==> figstyle/theme.py <==
"""theme.py --- THIS paper's semantic map (the PROJECT / meaning layer).

Copy this file into your project's plot folder (e.g. figs/) and edit the
bindings. It is the ONLY file that knows where the vendored figstyle/ kit
lives -- adjust _FIGSTYLE if your layout differs (default: ../figstyle).

Plot scripts then stay path-agnostic:

    import os, sys
    sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
    import theme as T
    fig, ax = plt.subplots(figsize=(T.COL, T.COL * 0.7))
    ax.plot(x, y, color=T.OURS)

Golden rule: figures reference these CONCEPT names (OURS, COST, ...),
never the raw wg* hues.
"""
import os
import sys

_FIGSTYLE = os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "figstyle")
sys.path.insert(0, _FIGSTYLE)
import wgpalette as wg  # noqa: E402

wg.use_style()  # apply the shared rcParams (wgeng.mplstyle)

# --- bind this paper's concepts to palette hues ------------------------
OURS = wg.TEAL       # our system / method / hero
INFRA = wg.BLUE      # infrastructure / control plane
COST = wg.AMBER      # the costly / attention-worthy thing
NEUTRAL = wg.SLATE   # pipeline / generic components
GOOD = wg.GREEN      # fixes / health / ideal
BAD = wg.RED         # problems / drift / failure
ALT_A = wg.PURPLE    # a 4th category, if needed
ALT_B = wg.PINK      # a 5th category, if needed

# saturated accents for two max-contrast lines
LINE_A = wg.VIVID
LINE_B = wg.AZURE

# --- this venue's column widths (inches) -------------------------------
COL = wg.COL_ACM
DBL = wg.DBL_ACM


==> figstyle/wgpalette.py <==
"""GENERATED from palette.toml by gen.py -- DO NOT EDIT.

Edit palette.toml and run: python gen.py
Import as e.g. ``import wgpalette as wg`` then ``wg.use_style()`` and
reference ``wg.TEAL``. ``use_style()`` applies wgeng.mplstyle.
"""

import os as _os

try:
    import matplotlib.pyplot as _plt
except ImportError:  # palette is still usable without matplotlib
    _plt = None

# --- core hues (each with a light _BG tint) ---
TEAL = "#1C7C6C"  # primary / ours / hero
TEAL_BG = "#E7F3EF"
BLUE = "#2E6FB0"  # secondary / infrastructure / control
BLUE_BG = "#E8F1FB"
AMBER = "#C9821F"  # attention / the costly thing
AMBER_BG = "#FBEEDB"
SLATE = "#6E767E"  # neutral / pipeline / outputs
SLATE_BG = "#EEF1F3"
GREEN = "#2E8B57"  # good / health / ideal
GREEN_BG = "#E9F4EC"
RED = "#C4313C"  # problem / drift / failure
RED_BG = "#FBE9EA"
PURPLE = "#6A51A3"  # alternative method / 4th category
PURPLE_BG = "#ECE8F4"
PINK = "#CC79A7"  # alternative method / penalty region
PINK_BG = "#F7EAF1"

# --- saturated line accents ---
VIVID = "#D55E00"
AZURE = "#0072B2"

# --- extras ---
INK = "#2B2B2B"
EDGE_BG = "#F4F8F7"

# --- venue column widths (inches) ---
COL_ACM = 3.34
DBL_ACM = 7.0
COL_USENIX = 3.32
DBL_USENIX = 7.0
COL_IEEE = 3.5
DBL_IEEE = 7.16

_MPLSTYLE = _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), "wgeng.mplstyle")


def use_style():
    """Apply the shared figure rcParams (wgeng.mplstyle)."""
    if _plt is None:
        raise ImportError("matplotlib is required for use_style()")
    _plt.style.use(_MPLSTYLE)


==> figures/compute_savings.py <==
"""compute_savings.pdf: per-frame system cost decomposition (Cond vs Skip).

Both panels: paired stacked bars at $\\rho{\\in}\\{0.1,...,0.9\\}$, with C
(\\conditioned, left) and S (\\skipping, right) for each $\\rho$. Stack
components: Estimator $C_e$ + Weak detector + Cloud $\\rho C_s$. Saving
annotations on top show (cond - skip) per frame; penalty color for the
sub-breakeven case.

Panel (a) Compute uses a broken y-axis since the cloud band ($\\rho C_s$,
$C_s{=}280.37$\\,GFLOPs) compresses the device-side band into invisibility.

Source: ../data/estimator_metrics.csv (measured GFLOPs and timings for the
weak/strong detectors and the MobileNetV2-Lite skip estimator).
Styling: shared figstyle kit via theme.py (colors by meaning, not hue).
"""
import os
import sys
from pathlib import Path

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import theme as T  # noqa: E402

# Per-frame costs --- read straight from the measured results so the figure
# stays grounded in data/estimator_metrics.csv (no hand-entered numbers):
#   weak / strong detector cost = its forward pass (gflops, detector_time_ms)
#   skipping estimator cost     = MobileNetV2-Lite trained on OffloadBin
#                                 (gflops, inference_time_ms)
M = pd.read_csv(Path(__file__).resolve().parent.parent / "data" /
                "estimator_metrics.csv")
SKIP_EST = "pre|mobilenet_v2|OffloadBin|focal|online_ecdf_calibrated"
weak = M[M["base_model"] == "weak_model"].iloc[0]
strong = M[M["base_model"] == "strong_model"].iloc[0]
est = M[M["estimator"] == SKIP_EST].iloc[0]
C_w_g, C_w_t = float(weak["gflops"]), float(weak["detector_time_ms"])
C_s_g, C_s_t = float(strong["gflops"]), float(strong["detector_time_ms"])
C_e_g, C_e_t = float(est["gflops"]), float(est["inference_time_ms"])

rho = np.arange(0.1, 0.95, 0.1)


def parts(C_w, C_s, C_e):
    cond_e = np.zeros_like(rho)
    cond_w = np.full_like(rho, C_w)
    cond_c = rho * C_s
    skip_e = np.full_like(rho, C_e)
    skip_w = (1 - rho) * C_w
    skip_c = rho * C_s
    return cond_e, cond_w, cond_c, skip_e, skip_w, skip_c


cE_g, cW_g, cC_g, sE_g, sW_g, sC_g = parts(C_w_g, C_s_g, C_e_g)
cE_t, cW_t, cC_t, sE_t, sW_t, sC_t = parts(C_w_t, C_s_t, C_e_t)
T_cond_g = cE_g + cW_g + cC_g
T_skip_g = sE_g + sW_g + sC_g
T_cond_t = cE_t + cW_t + cC_t
T_skip_t = sE_t + sW_t + sC_t
save_g = T_cond_g - T_skip_g
save_t = T_cond_t - T_skip_t

W = 0.038
GAP = 0.006
xs_C = rho - (W + GAP) / 2
xs_S = rho + (W + GAP) / 2


def stacked_pair(ax, e_C, w_C, c_C, e_S, w_S, c_S):
    ax.bar(xs_C, e_C, width=W, color=T.EST, edgecolor="white", lw=0.4)
    ax.bar(xs_C, w_C, width=W, bottom=e_C, color=T.WEAK, edgecolor="white", lw=0.4)
    ax.bar(xs_C, c_C, width=W, bottom=e_C + w_C,
           color=T.CLOUD, edgecolor="white", lw=0.4)
    ax.bar(xs_S, e_S, width=W, color=T.EST, edgecolor="white", lw=0.4)
    ax.bar(xs_S, w_S, width=W, bottom=e_S, color=T.WEAK, edgecolor="white", lw=0.4)
    ax.bar(xs_S, c_S, width=W, bottom=e_S + w_S,
           color=T.CLOUD, edgecolor="white", lw=0.4)


def cs_labels(ax, ymax):
    pad = ymax * 0.018
    for r in rho:
        ax.text(r - (W + GAP) / 2, -pad, "C",
                ha="center", va="top", fontsize=6.0, color="0.4", clip_on=False)
        ax.text(r + (W + GAP) / 2, -pad, "S",
                ha="center", va="top", fontsize=6.0, color="0.4", clip_on=False)
    ax.tick_params(axis="x", pad=12, length=0)


def annotate_savings(ax, T_C, T_S, save, ymax):
    pad = ymax * 0.012
    for r, tc, ts, sv in zip(rho, T_C, T_S, save):
        txt = rf"$-${abs(sv):.1f}" if sv >= 0 else rf"$+${abs(sv):.1f}"
        ax.annotate(txt, xy=(r, max(tc, ts) + pad),
                    ha="center", va="bottom",
                    fontsize=6.6, color=T.SAVE if sv >= 0 else T.PENALTY,
                    fontweight="bold")


fig = plt.figure(figsize=(T.DBL, 2.4))
gs = fig.add_gridspec(1, 2, width_ratios=[1.0, 1.0], wspace=0.22,
                      left=0.07, right=0.985, top=0.91, bottom=0.20)

# Panel (a) Compute: broken y-axis -------------------------------------------
gs_a = gs[0].subgridspec(2, 1, height_ratios=[1.3, 1.0], hspace=0.08)
ax_top = fig.add_subplot(gs_a[0])
ax_bot = fig.add_subplot(gs_a[1])

stacked_pair(ax_top, cE_g, cW_g, cC_g, sE_g, sW_g, sC_g)
stacked_pair(ax_bot, cE_g, cW_g, cC_g, sE_g, sW_g, sC_g)

TOP_LO, TOP_HI = 30, max(T_cond_g.max(), T_skip_g.max()) * 1.18
BOT_LO, BOT_HI = 0, 12
ax_top.set_ylim(TOP_LO, TOP_HI)
ax_bot.set_ylim(BOT_LO, BOT_HI)
ax_top.set_xlim(0.04, 0.96)
ax_bot.set_xlim(0.04, 0.96)

ax_top.spines["bottom"].set_visible(False)
ax_bot.spines["top"].set_visible(False)
ax_top.tick_params(bottom=False, labelbottom=False)
ax_top.set_xticks(rho)
ax_bot.set_xticks(rho)
ax_bot.set_xticklabels([f"{r:.1f}" for r in rho])

d_y = 0.018
d_x = 0.010
kw = dict(color="k", clip_on=False, lw=0.7)
ax_top.plot([0 - d_x, 0 + d_x], [-d_y, +d_y], transform=ax_top.transAxes, **kw)
ax_top.plot([1 - d_x, 1 + d_x], [-d_y, +d_y], transform=ax_top.transAxes, **kw)
ax_bot.plot([0 - d_x, 0 + d_x], [1 - d_y, 1 + d_y], transform=ax_bot.transAxes, **kw)
ax_bot.plot([1 - d_x, 1 + d_x], [1 - d_y, 1 + d_y], transform=ax_bot.transAxes, **kw)

annotate_savings(ax_top, T_cond_g, T_skip_g, save_g, TOP_HI)
cs_labels(ax_bot, BOT_HI)

ax_top.set_title("(a) Compute (GFLOPs / frame)", fontsize=8.5)
fig.text(0.015,
         (gs_a[0].get_position(fig).y0 + gs_a[1].get_position(fig).y1) / 2,
         "GFLOPs / frame", rotation=90, ha="center", va="center", fontsize=8)
ax_bot.set_xlabel(r"Offload budget $\rho$  (C=Cond, S=Skip)", labelpad=10)
for ax in (ax_top, ax_bot):
    ax.grid(axis="y", alpha=0.18, lw=0.5)

handles = [
    Patch(facecolor=T.CLOUD, label=r"Cloud  $\rho C_s$"),
    Patch(facecolor=T.WEAK, label=r"Weak detector"),
    Patch(facecolor=T.EST, label=r"Estimator $C_e$"),
]
ax_top.legend(handles=handles, loc="upper left", handlelength=1.2,
              handleheight=1.0, labelspacing=0.25, borderpad=0.2, fontsize=6.4)

# Panel (b) Latency ----------------------------------------------------------
ax_t = fig.add_subplot(gs[1])
stacked_pair(ax_t, cE_t, cW_t, cC_t, sE_t, sW_t, sC_t)

YMAX_T = max(T_cond_t.max(), T_skip_t.max()) * 1.20
ax_t.set_xlim(0.04, 0.96)
ax_t.set_ylim(0, YMAX_T)
ax_t.set_xticks(rho)
ax_t.set_xticklabels([f"{r:.1f}" for r in rho])
annotate_savings(ax_t, T_cond_t, T_skip_t, save_t, YMAX_T)
cs_labels(ax_t, YMAX_T)
ax_t.set_xlabel(r"Offload budget $\rho$  (C=Cond, S=Skip)", labelpad=10)
ax_t.set_ylabel("ms / frame", labelpad=2)
ax_t.set_title("(b) Latency (ms / frame)", fontsize=8.5)
ax_t.grid(axis="y", alpha=0.18, lw=0.5)
ax_t.legend(handles=handles, loc="upper left", handlelength=1.2,
            handleheight=1.0, labelspacing=0.25, borderpad=0.2, fontsize=6.4)

out = Path(__file__).resolve().parent / "compute_savings.pdf"
fig.savefig(out, bbox_inches="tight")
fig.savefig(Path(__file__).resolve().parent / "png" / "compute_savings_preview.png",
            dpi=200, bbox_inches="tight")
print(f"wrote {out}")
print(f"rho*_compute = {C_e_g/C_w_g:.3f}   rho*_latency = {C_e_t/C_w_t:.3f}")
for r, sg, st in zip(rho, save_g, save_t):
    print(f"  rho={r:.1f}: GFLOPs +{sg:.2f}, ms {st:+.2f}")


==> figures/map_vs_rho.py <==
"""map_vs_rho.pdf: end-to-end mAP@0.5 vs offload budget rho on PASCAL VOC.

Source: ../data/offloading_results.csv (sweep) and offloading_summary.csv (DCSB).
Adaptive envelope is the per-rho max of skipping (MobileNetV2 + OffloadBin)
and conditioned (XGBoost on MORIC).
Styling: shared figstyle kit via theme.py (colors by meaning, not hue).
"""
import os
import sys
from pathlib import Path

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import theme as T  # noqa: E402

DATA = Path(__file__).resolve().parent.parent / "data"
df = pd.read_csv(DATA / "offloading_results.csv")
summary = pd.read_csv(DATA / "offloading_summary.csv")

SKIP = "pre|mobilenet_v2|OffloadBin|focal|online_ecdf_calibrated"
SKIP_M = "pre|mobilenet_v2|MORIC+-AP|online_ecdf_calibrated"
COND_X = "post|xgboost|MORIC-AP|online_ecdf_calibrated"
COND_E = "post|edgeml|MORIC-AP|wmse|native_threshold"
ORACLE = "oracle"
RANDOM = "random"


def curve(name):
    sub = df[df["estimator"] == name].sort_values("ratio")
    return sub["ratio"].to_numpy(), sub["mAP"].to_numpy()


rho_skip, map_skip = curve(SKIP)
rho_skim, map_skim = curve(SKIP_M)
rho_xg, map_xg = curve(COND_X)
rho_em, map_em = curve(COND_E)
rho_or, map_or = curve(ORACLE)
rho_rd, map_rd = curve(RANDOM)

# Adaptive envelope: per-rho max(skip, cond-best)
common = np.intersect1d(rho_skip, rho_xg)
env_skip = pd.Series(map_skip, index=rho_skip).reindex(common).to_numpy()
env_xg = pd.Series(map_xg, index=rho_xg).reindex(common).to_numpy()
map_adapt = np.maximum(env_skip, env_xg)
mask = common > 0.05
flips = np.where(np.diff(np.sign(env_skip[mask] - env_xg[mask])) > 0)[0]
rho_frontier = float(common[mask][flips[0] + 1]) if len(flips) else float("nan")
print("per-rho diff (skip - cond):",
      list(zip(common.tolist(), (env_skip - env_xg).round(4).tolist())))

dcsb_peak = float(summary[summary["estimator"].str.startswith("post|dcsb")]["peak_map"].iloc[0])
# DCSB is a fixed binary rule; its native operating point is recorded in the
# upstream threshold-results CSV (actual_ratio, mAP).
DCSB_RHO = 0.7948
DCSB_MAP = dcsb_peak  # 0.7890

WEAK = 0.7599458346862418
STRONG = 0.7907622758810510

fig, ax = plt.subplots(1, 1, figsize=(T.COL, T.COL * 0.8))

# references ------------------------------------------------------------------
ax.plot(rho_or, map_or, color=T.REF, lw=1.0, ls=":", label="Oracle")
ax.plot(rho_rd, map_rd, color=T.REF2, lw=1.0, ls="--", label="Random")
ax.axhline(WEAK, color=T.GUIDE, lw=0.6, ls="-.", alpha=0.6)
ax.text(0.01, WEAK + 0.0015, "Weak only", fontsize=6, color="0.4")
ax.axhline(STRONG, color=T.GUIDE, lw=0.6, ls="-.", alpha=0.6)
ax.text(0.01, STRONG + 0.0015, "Strong only", fontsize=6, color="0.4")

# baselines + our routings ----------------------------------------------------
ax.plot(rho_em, map_em, color=T.EDGEML, lw=1.3, ls="--",
        label="EdgeML (cond)", marker="^", ms=2.5)
ax.scatter([DCSB_RHO], [DCSB_MAP], color=T.DCSB, marker="*", s=40,
           zorder=6, label="DCSB (cond, fixed)")
ax.plot(rho_xg, map_xg, color=T.COND, lw=1.5,
        label="XGBoost+MORIC (cond, ours)", marker="s", ms=2.5)
ax.plot(rho_skim, map_skim, color=T.SKIM, lw=1.3, ls="--",
        label=r"MV2+MORIC$^{+}$ (skip, ours)", marker="v", ms=2.5)
ax.plot(rho_skip, map_skip, color=T.SKIP, lw=1.5,
        label="MV2+OffloadBin (skip, ours)", marker="o", ms=2.5)
ax.plot(common, map_adapt, color=T.ADAPT, lw=1.8,
        label="Adaptive (envelope, ours)", marker="D", ms=2.5, zorder=5)

if not np.isnan(rho_frontier):
    ax.axvline(rho_frontier, color="0.3", lw=0.6, ls=":", alpha=0.7)
    ax.text(rho_frontier + 0.01, WEAK - 0.005,
            rf"$\rho_{{\mathrm{{frontier}}}}{{\approx}}{rho_frontier:.2f}$",
            fontsize=6.5, color="0.3")

ax.set_xlim(0, 1)
ax.set_xlabel(r"Offload budget $\rho$")
ax.set_ylabel("End-to-end mAP@0.5")
ax.grid(axis="y", alpha=0.2, lw=0.5)
ax.legend(loc="lower right", handlelength=1.8, labelspacing=0.2,
          borderpad=0.2, ncol=1, fontsize=6)

fig.tight_layout(pad=0.3)
out = Path(__file__).resolve().parent / "map_vs_rho.pdf"
fig.savefig(out, bbox_inches="tight")
fig.savefig(Path(__file__).resolve().parent / "png" / "map_vs_rho_preview.png",
            dpi=200, bbox_inches="tight")
print(f"wrote {out}")
print(f"rho_frontier (skip overtakes cond) = {rho_frontier:.3f}")
print(f"DCSB peak = {dcsb_peak:.4f}")


def auc_full(rhos, vals):
    return float(np.trapezoid(np.asarray(vals), np.asarray(rhos)))


print("\nAUC of mAP@0.5 over rho in [0, 1]:")
for name, r, v in [
    ("Skipping (MV2 + OffloadBin)", rho_skip, map_skip),
    ("Skipping (MV2 + MORIC+)", rho_skim, map_skim),
    ("Conditioned (XGBoost MORIC)", rho_xg, map_xg),
    ("Conditioned (EdgeML)", rho_em, map_em),
    ("Adaptive envelope", common, map_adapt),
    ("Random", rho_rd, map_rd),
    ("Oracle", rho_or, map_or),
]:
    print(f"  {name:35s} AUC={auc_full(r, v):.4f}  Peak={max(v):.4f}")

out_csv = Path(__file__).resolve().parent.parent / "data" / "adaptive_envelope.csv"
pd.DataFrame({"ratio": common, "mAP": map_adapt}).to_csv(out_csv, index=False)
print(f"wrote {out_csv}")


==> figures/slice_benefit.py <==
"""slice_benefit.pdf: a visual replacement for tab:slice. Where does offloading
help? Two weak-detector strata (confidence, crowding), each split into quartiles
Q1-Q4. Left of each row: a 100% horizontal stacked bar per quartile, anchored at
0 so the Benefit (green) segment reads against a common baseline -- its length and
its gradient down the panel are the story; Harm (red) abuts it and the dominant
Neutral (slate) mass fills the rest, making the "sparse partition" visible. Right
of each row: a weak->strong mAP headroom dumbbell (weak orange circle -> strong
slate circle) on the same rows, showing the headroom widens in the same strata
where benefit concentrates.

The right strip shows the weak->strong per-frame mAP gain directly as a labeled
bar in points (pp) -- the quantity the dumbbell made the reader subtract by eye --
so the numbers are small and self-explaining; the absolute mAP_w/mAP_s stay in the
retained tab:slice.

House grammar mirrors compute_savings/map_vs_rho: (a)/(b) titles at 8.5pt, white
segment edges, light value-axis grid, frameless Patch legends, restrained grey
annotations, colors addressed by meaning via theme.py.

Source: ../data/slice_benefit.csv (transcribed from tab:slice in appendix.tex).
"""
import os
import sys
from pathlib import Path

import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.patches import Patch

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import theme as T  # noqa: E402

DATA = Path(__file__).resolve().parent.parent / "data"
df = pd.read_csv(DATA / "slice_benefit.csv", comment="#")

# (key, panel title, vertical-axis direction label). The quartile rows run
# Q1 (top) -> Q4 (bottom), i.e. least -> most of the stratifying variable, so
# the rotated axis label reads top-to-bottom in that same direction.
PANELS = [
    ("conf", "(a) Weak confidence", r"low $\rightarrow$ high confidence"),
    ("count", "(b) Scene crowding", r"sparse $\rightarrow$ crowded"),
]
BAR_H = 0.64
HEAD_MAX = (df.map_s - df.map_w).max() * 100 * 1.42   # shared pp x-range + label room

fig = plt.figure(figsize=(T.COL, T.COL * 0.88))
gs = GridSpec(2, 2, figure=fig, width_ratios=[3.0, 1.12],
              height_ratios=[1, 1], hspace=0.46, wspace=0.14,
              left=0.2, right=0.985, top=0.93, bottom=0.12)


def bar_label(ax, x_right, y, text, seg_w):
    """Benefit % in dark ink: inside its segment when it fits, else past it."""
    if seg_w >= 0.16:
        ax.text(x_right - seg_w / 2, y, text, ha="center", va="center",
                color=T.INK, fontsize=6.6, fontweight="bold", zorder=6)
    else:
        ax.text(x_right + 0.02, y, text, ha="left", va="center",
                color=T.INK, fontsize=6.6, fontweight="bold", zorder=6)


for r, (key, title, ydir) in enumerate(PANELS):
    d = df[df.stratum == key].reset_index(drop=True)
    y = list(range(len(d)))[::-1]          # Q1 on top, Q4 at the bottom

    # ---- left: 100% stacked benefit / harm / neutral -------------------
    axb = fig.add_subplot(gs[r, 0])
    axb.barh(y, d.benefit, height=BAR_H, color=T.BENEFIT,
             edgecolor="white", lw=0.5, zorder=3)
    axb.barh(y, d.harm, left=d.benefit, height=BAR_H, color=T.HARM,
             edgecolor="white", lw=0.5, zorder=3)
    axb.barh(y, d.neutral, left=d.benefit + d.harm, height=BAR_H,
             color=T.NEUTRAL, edgecolor="white", lw=0.5, zorder=3)
    for yi, b in zip(y, d.benefit):
        bar_label(axb, b, yi, f"{b*100:.0f}%", b)

    axb.set_xlim(0, 1)
    axb.set_ylim(-0.52, len(d) - 0.48)
    axb.set_yticks(y)
    axb.set_yticklabels(d.quartile)
    axb.set_xticks([0, 0.25, 0.5, 0.75, 1.0])
    axb.set_xticklabels(["0", "25", "50", "75", "100%"])
    axb.tick_params(length=2)
    axb.grid(axis="x", alpha=0.18, lw=0.5, zorder=0)
    axb.set_axisbelow(True)
    for s in ("top", "right", "left"):
        axb.spines[s].set_visible(False)
    axb.set_title(title, fontsize=8.5, loc="left", pad=4)
    # vertical axis naming the stratifying variable and its Q1->Q4 direction
    axb.text(-0.26, 0.5, ydir, transform=axb.transAxes, rotation=270,
             rotation_mode="anchor", ha="center", va="center",
             fontsize=6.6, color="0.4")

    # ---- right: weak -> strong mAP gain, as a labeled bar in points -----
    axm = fig.add_subplot(gs[r, 1], sharey=axb)
    gain = (d.map_s - d.map_w) * 100          # percentage points (pp)
    axm.barh(y, gain, height=BAR_H, color=T.HEADROOM, edgecolor="white",
             lw=0.5, zorder=3)
    for yi, g in zip(y, gain):
        axm.text(g + HEAD_MAX * 0.04, yi, f"{g:.1f}", ha="left", va="center",
                 color=T.INK, fontsize=6.3, zorder=6)
    axm.set_xlim(0, HEAD_MAX)
    axm.set_xticks([])
    axm.tick_params(length=2, labelleft=False)
    for s in ("top", "right", "left", "bottom"):
        axm.spines[s].set_visible(False)
    axm.set_title("mAP gain (pp)", fontsize=6.8, color="0.4", pad=4)

# shared frameless legend along the bottom ------------------------------
bar_handles = [
    Patch(facecolor=T.BENEFIT, label="Benefit"),
    Patch(facecolor=T.HARM, label="Harm"),
    Patch(facecolor=T.NEUTRAL, label="Neutral"),
]
fig.legend(handles=bar_handles, loc="lower center",
           bbox_to_anchor=(0.5, 0.0), ncol=3, frameon=False,
           fontsize=6.8, handlelength=1.1, columnspacing=1.4,
           handletextpad=0.5)

out = Path(__file__).with_suffix(".pdf")
fig.savefig(out, bbox_inches="tight")
png = Path(__file__).resolve().parent / "png" / "slice_benefit_preview.png"
png.parent.mkdir(exist_ok=True)
fig.savefig(png, dpi=220, bbox_inches="tight")
print("wrote", out)


==> figures/target_distribution.py <==
"""target_distribution.pdf: the per-frame learning targets on VOC test, as a
ridgeline comparison of three rows. Top ridge: raw Delta-AP is degenerate (a
62.6% point mass at 0, drawn as a stem, plus short signed tails). Middle ridge:
the MORIC^+ transform spreads that mass into a smooth, symmetric target on
[-1,1]. Bottom ridge: OffloadBin reduces the target to a binary class label
(1 iff Delta-AP > 0), a ~1:3 split shown as two stems (the classifier target).
A red CDF climbs each ridge (the raw CDF jumps at 0; the binary CDF is a step).

Source: ../data/target_distributions.csv.
Styling: shared figstyle kit via theme.py (colors by meaning, not hue).
"""
import os
import sys
from pathlib import Path

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import theme as T  # noqa: E402

DATA = Path(__file__).resolve().parent.parent / "data"
df = pd.read_csv(DATA / "target_distributions.csv")
draw = df["delta_ap"].to_numpy()
mor = df["moric_plus"].to_numpy()
obin = df["offload_bin"].to_numpy()
zero_frac = float(np.mean(draw == 0.0))      # 0.626
draw_nz = draw[draw != 0.0]                  # signed tails
bin_pos = float(np.mean(obin == 1))          # 0.251 (offload helps)
bin_neg = 1.0 - bin_pos                      # 0.749 (keep local)


def kde_density(x, lo=-1.0, hi=1.0, n=241):
    """Smooth Gaussian-KDE density on a grid (numpy only; Silverman bandwidth).

    A real KDE instead of a binned-then-smoothed histogram, so the curve has
    no bin-to-bin staircase/wiggle and reads as a natural distribution.
    """
    x = np.asarray(x, float)
    grid = np.linspace(lo, hi, n)
    # Medium smoothing: ~0.4x the Silverman bandwidth, so a roughly uniform
    # target (MORIC+) keeps its real undulation instead of collapsing to a
    # flat plateau, while still avoiding per-bin staircase noise.
    bw = 0.40 * 1.06 * np.std(x) * len(x) ** (-0.2)
    bw = max(bw, 0.045)
    u = (grid[None, :] - x[:, None]) / bw
    dens = np.exp(-0.5 * u * u).sum(axis=0) / (len(x) * bw * np.sqrt(2 * np.pi))
    return grid, dens


def ecdf(v):
    s = np.sort(v)
    return s, np.arange(1, len(s) + 1) / len(s)


xc_raw, d_raw = kde_density(draw_nz)
xc_mor, d_mor = kde_density(mor)
RIDGE_H = 1.0
d_raw_n = d_raw / d_raw.max() * RIDGE_H
d_mor_n = d_mor / d_mor.max() * RIDGE_H

fig, ax = plt.subplots(figsize=(T.COL, T.COL * 0.98))
# three stacked baselines (bottom -> top): OffloadBin, MORIC+, raw Delta-AP.
GAP = 0.55                       # clear gap above each unit-height ridge
base_bin = 0.0
base_mor = base_bin + RIDGE_H + GAP   # 1.55
base_raw = base_mor + RIDGE_H + GAP   # 3.10
STEM_H = 1.55                    # raw point-mass stem, tall to dwarf the tails

# bottom ridge: OffloadBin (binary target) -- two class stems + red step CDF
ax.plot([-1, 1], [base_bin, base_bin], color="0.6", lw=0.6, zorder=1)
h0 = RIDGE_H                      # majority class 0 (keep local) sets the height
h1 = RIDGE_H * bin_pos / bin_neg  # class 1 (offload) scaled to the same ridge
for x, h, frac, dx in ((0.0, h0, bin_neg, 0.10), (1.0, h1, bin_pos, 0.0)):
    ax.plot([x, x], [base_bin, base_bin + h], color=T.OFFBIN, lw=2.4,
            solid_capstyle="round", zorder=8)
    ax.plot([x], [base_bin + h], marker="o", ms=3.6, color=T.OFFBIN, zorder=9)
ax.annotate(f"{bin_neg*100:.1f}%", xy=(0.0, base_bin + h0),
            xytext=(0.12, base_bin + h0), color=T.OFFBIN, fontsize=7.0,
            va="center", ha="left", zorder=10)
ax.annotate(f"{bin_pos*100:.1f}%", xy=(1.0, base_bin + h1),
            xytext=(0.98, base_bin + h1 + 0.18), color=T.OFFBIN, fontsize=7.0,
            va="bottom", ha="center", zorder=10)
# binary ECDF is a step: 0 below 0, climbs to bin_neg at x=0, to 1 at x=1.
step_x = np.array([-1.0, 0.0, 0.0, 1.0, 1.0])
step_F = np.array([0.0, 0.0, bin_neg, bin_neg, 1.0])
ax.plot(step_x, base_bin + step_F * RIDGE_H, color=T.CDF, lw=1.1, ls="-",
        zorder=6)

# middle ridge: MORIC+ (good target) -- density fill + curve + red CDF
ax.fill_between(xc_mor, base_mor, base_mor + d_mor_n, color=T.MORIC,
                alpha=0.22, lw=0, zorder=2)
ax.plot(xc_mor, base_mor + d_mor_n, color=T.MORIC, lw=1.3, zorder=3)
ax.plot([-1, 1], [base_mor, base_mor], color="0.6", lw=0.6, zorder=1)
xm, ym = ecdf(mor)
ax.plot(xm, base_mor + ym * RIDGE_H, color=T.CDF, lw=1.1, ls="-", zorder=4)

# top ridge: raw Delta-AP (degenerate target) -- fill + curve + red CDF
ax.fill_between(xc_raw, base_raw, base_raw + d_raw_n, color=T.RAWTGT,
                alpha=0.20, lw=0, zorder=4)
ax.plot(xc_raw, base_raw + d_raw_n, color=T.RAWTGT, lw=1.3, ls=(0, (5, 1.6)),
        zorder=5)
ax.plot([-1, 1], [base_raw, base_raw], color="0.6", lw=0.6, zorder=1)
# CDF over the NONZERO frames only: the full ECDF of dAP would jump ~0.63 at
# x=0 (the point mass); conditioning on dAP != 0 gives a smooth curve. The
# 62.6% mass itself is shown by the stem below, not by the CDF.
xr, yr = ecdf(draw_nz)
ax.plot(xr, base_raw + yr * RIDGE_H, color=T.CDF, lw=1.2, ls="-", zorder=6)

# Point mass at 0: a slate stem is the density-view marker for the 62.6% mass.
# It is drawn over the smooth CDF, which it merely crosses at a single point
# (no jump to occlude, so nothing looks broken).
ax.plot([0, 0], [base_raw, base_raw + STEM_H], color=T.RAWTGT, lw=1.8,
        solid_capstyle="round", zorder=9)
ax.plot([0], [base_raw + STEM_H], marker="o", ms=3.4, color=T.RAWTGT, zorder=10)
ax.annotate(f"{zero_frac*100:.1f}% @ 0",
            xy=(0.04, base_raw + STEM_H),
            xytext=(0.12, base_raw + STEM_H - 0.02),
            color=T.RAWTGT, fontsize=7.0, va="center", ha="left", zorder=10)

# ridge names in the LEFT margin (rotated, outside the data: no collisions)
ax.text(-1.16, base_raw + 0.5 * RIDGE_H, r"raw $\Delta\!\mathrm{AP}$",
        color=T.RAWTGT, fontsize=8.0, rotation=90, ha="center", va="center")
ax.text(-1.16, base_mor + 0.5 * RIDGE_H, r"$\mathrm{MORIC}^{+}$",
        color=T.MORIC, fontsize=8.0, rotation=90, ha="center", va="center")
ax.text(-1.16, base_bin + 0.5 * RIDGE_H, "OffloadBin",
        color=T.OFFBIN, fontsize=8.0, rotation=90, ha="center", va="center")
# CDF tags in the RIGHT margin, at each curve's endpoint
ax.text(1.05, base_bin + RIDGE_H, "CDF", color=T.CDF, fontsize=6.8,
        ha="left", va="center")
ax.text(1.05, base_mor + RIDGE_H, "CDF", color=T.CDF, fontsize=6.8,
        ha="left", va="center")
ax.text(1.05, base_raw + RIDGE_H, "CDF", color=T.CDF, fontsize=6.8,
        ha="left", va="center")

ax.axvline(0.0, color="0.8", lw=0.5, zorder=0)
ax.set_xlim(-1.24, 1.16)
ax.set_ylim(base_bin - 0.10, base_raw + STEM_H + 0.32)
ax.set_xlabel("learning target value")
ax.set_xticks([-1, -0.5, 0, 0.5, 1])
ax.set_yticks([])
ax.spines["left"].set_visible(False)
fig.tight_layout(pad=0.4)

out = Path(__file__).with_suffix(".pdf")
fig.savefig(out, bbox_inches="tight")
fig.savefig(Path(__file__).resolve().parent / "png" / "target_distribution_preview.png",
            dpi=200, bbox_inches="tight")
print("wrote", out)


==> figures/theme.py <==
"""theme.py --- THIS paper's semantic map (the PROJECT / meaning layer).

Binds this paper's concepts (offloading strategies, per-frame cost
components, learning-target distributions) to the shared figstyle palette.
Plot scripts import this and address colors by CONCEPT, never by hue:

    import os, sys
    sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
    import theme as T
    ax.plot(rho, mAP, color=T.ADAPT)

A palette edit (figstyle/palette.toml + gen.py) or a one-line remap here
reflows every figure without touching the plot scripts.
"""
import os
import sys

_FIGSTYLE = os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "figstyle")
sys.path.insert(0, _FIGSTYLE)
import wgpalette as wg  # noqa: E402

wg.use_style()  # apply the shared rcParams (wgeng.mplstyle)


def _tint(hex_color, frac):
    """Blend a palette hue toward white by `frac` (0=hue, 1=white)."""
    h = hex_color.lstrip("#")
    r, g, b = (int(h[i:i + 2], 16) for i in (0, 2, 4))
    r, g, b = (int(c + (255 - c) * frac) for c in (r, g, b))
    return f"#{r:02X}{g:02X}{b:02X}"


# --- offloading strategies (map_vs_rho) --------------------------------
ADAPT = wg.TEAL          # adaptive envelope = our hero
SKIP = wg.AZURE          # skipping (MV2-Lite + OffloadBin), our routing
COND = wg.VIVID          # conditioned (XGBoost + MORIC), our routing
SKIM = _tint(wg.AZURE, 0.45)  # softer skip variant (MV2 + MORIC^+): light azure
EDGEML = wg.PINK     # EdgeML baseline (conditioned)
DCSB = wg.RED        # DCSB fixed-point baseline
REF = "0.45"         # offline oracle reference (grey)
REF2 = "0.70"        # random reference (light grey)
GUIDE = "0.55"       # weak-/strong-only guide lines (grey)

# --- per-frame cost components (compute_savings) -----------------------
EST = wg.AZURE       # skipping estimator C_e (the cost skipping adds)
WEAK = wg.VIVID      # weak / edge detector pass
CLOUD = _tint(wg.SLATE, 0.50)  # cloud / strong band: light slate (less dominant)
SAVE = wg.GREEN      # per-frame saving (cond - skip)
PENALTY = wg.PINK    # sub-breakeven latency penalty

# --- learning-target distributions (target_distribution) ---------------
RAWTGT = wg.SLATE    # raw Delta-AP histogram
MORIC = wg.BLUE      # MORIC^+ histogram
OFFBIN = wg.GREEN    # OffloadBin binary target (our best routing target)
CDF = wg.RED         # CDF overlay line

# --- offload-benefit partition by stratum (slice_benefit) --------------
# Hues echo OffloadBin/SAVE green, failure red, recessive slate -- but as
# SOFT fills (blended toward white like CLOUD), so the bars sit at the same
# muted weight as the rest of the deck rather than reading as a traffic
# light. The dumbbell reuses the detector hues but tinted to match: weak =
# soft orange (cf. WEAK), strong/cloud = slate.
BENEFIT = _tint(wg.GREEN, 0.30)  # offloading raises per-frame AP (the win)
HARM = _tint(wg.RED, 0.32)       # offloading lowers it (the risk)
NEUTRAL = _tint(wg.SLATE, 0.62)  # unchanged: the dominant, recessive mass
INK = "#333333"                  # dark label ink for in-bar numbers
HEADROOM = _tint(wg.BLUE, 0.28)  # weak->strong mAP gain bar (secondary metric)

# --- this venue's column widths (inches), SIGCOMM/ACM ------------------
COL = wg.COL_ACM
DBL = wg.DBL_ACM

